Building nonparametric $n$-body force fields using Gaussian process regression

Constructing a classical potential suited to simulate a given atomic system is a remarkably difficult task. This chapter presents a framework under which this problem can be tackled, based on the Bayesian construction of nonparametric force fields of a given order using Gaussian process (GP) priors. The formalism of GP regression is first reviewed, particularly in relation to its application in learning local atomic energies and forces. For accurate regression it is fundamental to incorporate prior knowledge into the GP kernel function. To this end, this chapter details how properties of smoothness, invariance and interaction order of a force field can be encoded into corresponding kernel properties. A range of kernels is then proposed, possessing all the required properties and an adjustable parameter $n$ governing the interaction order modelled. The order $n$ best suited to describe a given system can be found automatically within the Bayesian framework by maximisation of the marginal likelihood. The procedure is first tested on a toy model of known interaction and later applied to two real materials described at the DFT level of accuracy. The models automatically selected for the two materials were found to be in agreement with physical intuition. More in general, it was found that lower order (simpler) models should be chosen when the data are not sufficient to resolve more complex interactions. Low $n$ GPs can be further sped up by orders of magnitude by constructing the corresponding tabulated force field, here named "MFF".

==> bibdigest.sh <==
#!/bin/bash

######## LICENSE ########
# This is free software. Use at your own risk.
# This script is provided under the terms of the
# GNU GENERAL PUBLIC LICENSE, Version 3, 29 June 2007
# 
# http://www.gnu.org/licenses/gpl-3.0.txt
# 
# Author: Markus Kroetzsch, 2004 (<firstname>@korrekt.org)
# Version: 1.0
########

######## MANUAL ########
# A script for extracting all those entries from a bib-tex file
# that appear in some particular tex document.
# 
# Usage:
# 
# ./bibdigest.sh bibfile.bib file.aux > newbib.bib
#
# file.tex can be used in place of file.aux as well.
# 
# This will not take cross references into account. To get them,
# run
# 
# bibtex -min-crossrefs=1 file
#
# and then run latex (twice?). This should get all used crossrefs
# into your aux file. You may want to delete the aux file after 
# that.
#
# If you find a way to do this in the script below, please send
# me the code so I can update this software.
########

######## SYSTEM REQUIREMENTS ########
# This scripte requires the following suite of industry-strength
# software components to be installed on your system:
# 
#   bash, sed, grep
# 
# Please contact Apple or Microsoft for details on how to obtain
# current versions of these tools for your platform. Or use Linux.
########

if [ $# -ne 2 ]
then
  echo "A script for extracting used entries from a bibtex file."
  echo "Usage: `basename $0` bibfile.bib file.aux > newbib.bib"
  echo "Open this script in a text editor for details."
  exit 1
fi

BIB=$1
TEX=$2

SED=""

IFS=$'\t\n'
delnum=""

for line in `grep -in "@\(Article\|Book\|Booklet\|Conference\|InBook\|InCollection\|InProceedings\|Manual\|MasterThesis\|Misc\|PhdThesis\|Proceedings\|TechReport\|Unpublished\)" $BIB`; do
  num=${line%%:*}

  if [[ $delnum != "" ]]; then
    stopnum=$((num-1))
    SED="$SED-e $delnum,$stopnum""d "
  fi
  
  key=${line#*\{} 
#} < a comment to un-puzzle syntax highlighting in some versions of vi ;-)
  key=${key%,*}
  key=`echo $key|tr -d " "`
  if ( grep -q "\citation{$key}" $TEX ); then
     delnum=""
  else
     delnum=$num
  fi   
done

if [[ $delnum != "" ]]; then
  SED="$SED-e $delnum,`grep -c "$" $BIB`""d "
fi
	    
IFS=$' \t\n'
if [[ $SED != "" ]]; then
sed $SED $BIB
else
 echo "No matches found. Check whether your usage is correct."
 echo "Run this script without parameters for more information." 
fi

